Four-loop critical exponents for the Gross-Neveu-Yukawa models

We study the chiral Ising, the chiral XY and the chiral Heisenberg models at four-loop order with the perturbative renormalization group in $4-\epsilon$ dimensions and compute critical exponents for the Gross-Neveu-Yukawa fixed points to order $\mathcal{O}(\epsilon^4)$. Further, we provide Pad\'e estimates for the correlation length exponent, the boson and fermion anomalous dimension as well as the leading correction to scaling exponent in 2+1 dimensions. We also confirm the emergence of supersymmetric field theories at four loops for the chiral Ising and the chiral XY models with $N=1/4$ and $N=1/2$ fermions, respectively. Furthermore, applications of our results relevant to various quantum transitions in the context of Dirac and Weyl semimetals are discussed, including interaction-induced transitions in graphene and surface states of topological insulators.

==> anc/chiralHeisenberg.m <==
nuinv = (
         2 + ((-5 - 34*Nf - 5*Sqrt[1 + 172*Nf + 4*Nf^2])*\[Epsilon])/(22*(1 + 2*Nf)) +
         ((-415 + 1508945*Nf - 205430*Nf^2 + 541280*Nf^3 + 6560*Nf^4 -
           415*Sqrt[1 + 172*Nf + 4*Nf^2] - 40586*Nf*Sqrt[1 + 172*Nf + 4*Nf^2] +
           7516*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2] -
           3280*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2])*\[Epsilon]^2)/
         (5324*(1 + 2*Nf)^3*Sqrt[1 + 172*Nf + 4*Nf^2]) +
         (\[Epsilon]^3*(-86575 - 14802285660*Nf - 2045513881300*Nf^2 -
                        461322495000*Nf^3 - 313159152120*Nf^4 + 183789582400*Nf^5 +
                        57696203680*Nf^6 + 1986904320*Nf^7 + 24990720*Nf^8 -
                        86575*Sqrt[1 + 172*Nf + 4*Nf^2] + 955625488*Nf*
                        Sqrt[1 + 172*Nf + 4*Nf^2] + 166930106352*Nf^2*
                        Sqrt[1 + 172*Nf + 4*Nf^2] + 4480803088*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2] +
                        54581554208*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2] -
                        10783780992*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2] -
                        817567296*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2] -
                        12495360*Nf^7*Sqrt[1 + 172*Nf + 4*Nf^2] + 195360*Zeta[3] +
                        1005079680*Nf*Zeta[3] + 167920885440*Nf^2*Zeta[3] +
                        144825943680*Nf^3*Zeta[3] - 186785871360*Nf^4*Zeta[3] +
                        428967644160*Nf^5*Zeta[3] + 111342443520*Nf^6*Zeta[3] +
                        4505487360*Nf^7*Zeta[3] + 50012160*Nf^8*Zeta[3] +
                        195360*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                        47601312*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                        14432958144*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                        81297216000*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                        119952036864*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                        30262307328*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                        1715112960*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                        25006080*Nf^7*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3]))/
         (2576816*(1 + 2*Nf)^5*(1 + 172*Nf + 4*Nf^2)^(3/2)) +
         \[Epsilon]^4*
         ((Nf*(-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
               4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))^2)/
          (468512*(1 + 2*Nf)^6) + (5*Nf*(-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
                                         4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*
                                   (69*(1 + Sqrt[1 + 4*Nf*(43 + Nf)]) +
                                    (Nf*(51*(-5741 + 603*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                                         2*Nf*(-18727 + 5338*Sqrt[1 + 4*Nf*(43 + Nf)] +
                                               4*Nf*(1373 + 188*Nf - 94*Sqrt[1 + 4*Nf*(43 + Nf)]))))/2))/
          (1288408*(1 + 2*Nf)^6*Sqrt[1 + 4*Nf*(43 + Nf)]) +
          (15*(69*(1 + Sqrt[1 + 4*Nf*(43 + Nf)]) +
               (Nf*(51*(-5741 + 603*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                    2*Nf*(-18727 + 5338*Sqrt[1 + 4*Nf*(43 + Nf)] +
                          4*Nf*(1373 + 188*Nf - 94*Sqrt[1 + 4*Nf*(43 + Nf)]))))/2)^2)/
          (7086244*(1 + 2*Nf)^6*(1 + 4*Nf*(43 + Nf))) +
          (8669*Nf*T^4)/(96*(T + 2*Nf*T)^4) - (737*Nf^2*T^4)/(12*(T + 2*Nf*T)^4) -
          (42*Nf^3*T^4)/(T + 2*Nf*T)^4 -
          (87865*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*T^4)/
          (1408*(T + 2*Nf*T)^4) + (4955*Nf^2*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*
                                   T^4)/(176*(T + 2*Nf*T)^4) +
          (10*Nf^3*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*T^4)/(11*(T + 2*Nf*T)^4) +
          (32965*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^2*T^4)/
          (11616*(T + 2*Nf*T)^4) - (5*Nf^2*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^2*
                                    T^4)/(22*(T + 2*Nf*T)^4) +
          (17395*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^3*T^4)/
          (511104*(T + 2*Nf*T)^4) + (34975*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^4*
                                     T^4)/(2811072*(T + 2*Nf*T)^4) - (29*Nf*Pi^4*T^4)/(30*(T + 2*Nf*T)^4) -
          (Nf^2*Pi^4*T^4)/(10*(T + 2*Nf*T)^4) -
          (25*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*Pi^4*T^4)/
          (528*(T + 2*Nf*T)^4) - (Nf^2*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*Pi^4*
                                  T^4)/(22*(T + 2*Nf*T)^4) + (5*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^2*
                                                              Pi^4*T^4)/(2904*(T + 2*Nf*T)^4) +
          (37*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^4*Pi^4*T^4)/
          (1405536*(T + 2*Nf*T)^4) +
          (21*Nf*(-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
                  4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*T^2)/
          (121*(1 + 2*Nf)^3*(T + 2*Nf*T)^2) -
          (12*Nf^2*(-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
                    4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*T^2)/
          (121*(1 + 2*Nf)^3*(T + 2*Nf*T)^2) -
          (445*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*
           (-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
            4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*T^2)/
          (85184*(1 + 2*Nf)^3*(T + 2*Nf*T)^2) +
          (15*Nf^2*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*
           (-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
            4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*T^2)/
          (10648*(1 + 2*Nf)^3*(T + 2*Nf*T)^2) -
          (15*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^2*
           (-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
            4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*T^2)/
          (234256*(1 + 2*Nf)^3*(T + 2*Nf*T)^2) -
          (445*Nf*(69*(1 + Sqrt[1 + 4*Nf*(43 + Nf)]) +
                   (Nf*(51*(-5741 + 603*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                        2*Nf*(-18727 + 5338*Sqrt[1 + 4*Nf*(43 + Nf)] +
                              4*Nf*(1373 + 188*Nf - 94*Sqrt[1 + 4*Nf*(43 + Nf)]))))/2)*T^2)/
          (21296*(1 + 2*Nf)^3*Sqrt[1 + 4*Nf*(43 + Nf)]*(T + 2*Nf*T)^2) +
          (15*Nf^2*(69*(1 + Sqrt[1 + 4*Nf*(43 + Nf)]) +
                    (Nf*(51*(-5741 + 603*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                         2*Nf*(-18727 + 5338*Sqrt[1 + 4*Nf*(43 + Nf)] +
                               4*Nf*(1373 + 188*Nf - 94*Sqrt[1 + 4*Nf*(43 + Nf)]))))/2)*T^2)/
          (2662*(1 + 2*Nf)^3*Sqrt[1 + 4*Nf*(43 + Nf)]*(T + 2*Nf*T)^2) -
          (15*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*
           (69*(1 + Sqrt[1 + 4*Nf*(43 + Nf)]) +
            (Nf*(51*(-5741 + 603*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                 2*Nf*(-18727 + 5338*Sqrt[1 + 4*Nf*(43 + Nf)] +
                       4*Nf*(1373 + 188*Nf - 94*Sqrt[1 + 4*Nf*(43 + Nf)]))))/2)*T^2)/
          (14641*(1 + 2*Nf)^3*Sqrt[1 + 4*Nf*(43 + Nf)]*(T + 2*Nf*T)^2) -
          (4845*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^2*
           (69*(1 + Sqrt[1 + 4*Nf*(43 + Nf)]) +
            (Nf*(51*(-5741 + 603*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                 2*Nf*(-18727 + 5338*Sqrt[1 + 4*Nf*(43 + Nf)] +
                       4*Nf*(1373 + 188*Nf - 94*Sqrt[1 + 4*Nf*(43 + Nf)]))))/2)*T^2)/
          (10307264*(1 + 2*Nf)^3*Sqrt[1 + 4*Nf*(43 + Nf)]*(T + 2*Nf*T)^2) -
          (42*Nf*T^4*Zeta[3])/(T + 2*Nf*T)^4 - (110*Nf^2*T^4*Zeta[3])/
          (T + 2*Nf*T)^4 + (60*Nf^3*T^4*Zeta[3])/(T + 2*Nf*T)^4 +
          (265*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*T^4*Zeta[3])/
          (11*(T + 2*Nf*T)^4) + (5*Nf^2*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*T^4*
                                 Zeta[3])/(T + 2*Nf*T)^4 - (20*Nf^3*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*
                                                            T^4*Zeta[3])/(11*(T + 2*Nf*T)^4) +
          (160*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^2*T^4*Zeta[3])/
          (121*(T + 2*Nf*T)^4) - (15*Nf^2*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^2*
                                  T^4*Zeta[3])/(242*(T + 2*Nf*T)^4) +
          (5*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^3*T^4*Zeta[3])/
          (484*(T + 2*Nf*T)^4) + (625*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])^4*T^4*
                                  Zeta[3])/(468512*(T + 2*Nf*T)^4) -
          (27*Nf*(-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
                  4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*T^2*Zeta[3])/
          (242*(1 + 2*Nf)^3*(T + 2*Nf*T)^2) -
          (45*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*
           (-5257 + 430*Sqrt[1 + 4*Nf*(43 + Nf)] +
            4*Nf*(1022 - 10*Nf + 5*Sqrt[1 + 4*Nf*(43 + Nf)]))*T^2*Zeta[3])/
          (10648*(1 + 2*Nf)^3*(T + 2*Nf*T)^2) -
          (45*Nf*(69*(1 + Sqrt[1 + 4*Nf*(43 + Nf)]) +
                  (Nf*(51*(-5741 + 603*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                       2*Nf*(-18727 + 5338*Sqrt[1 + 4*Nf*(43 + Nf)] +
                             4*Nf*(1373 + 188*Nf - 94*Sqrt[1 + 4*Nf*(43 + Nf)]))))/2)*T^2*
           Zeta[3])/(2662*(1 + 2*Nf)^3*Sqrt[1 + 4*Nf*(43 + Nf)]*(T + 2*Nf*T)^2) +
          (5*Nf*T*(-768*Nf^8*(-26481 + 13024*Zeta[3]) -
                   (1 + Sqrt[1 + 4*Nf*(43 + Nf)])*(-9923 + 39072*Zeta[3]) +
                   64*Nf^7*(21943081 - 158886*Sqrt[1 + 4*Nf*(43 + Nf)] +
                            264*(-57325 + 296*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
                   (Nf*(5868052378 - 668781856*Sqrt[1 + 4*Nf*(43 + Nf)] +
                        1584*(-255139 + 2881*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]))/2 +
                   32*Nf^6*(495448911 - 15110983*Sqrt[1 + 4*Nf*(43 + Nf)] +
                            264*(-3330730 + 44597*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
                   4*Nf^3*(116089146193 - 1942556598*Sqrt[1 + 4*Nf*(43 + Nf)] +
                           792*(-19448985 + 1621222*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
                   16*Nf^5*(-11137627701 - 105223006*Sqrt[1 + 4*Nf*(43 + Nf)] +
                            264*(-51228767 + 1686563*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
                   8*Nf^4*(-3094298463 + 1644570679*Sqrt[1 + 4*Nf*(43 + Nf)] +
                           528*(-21382982 + 1763479*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
                   4*Nf^2*(101735610015 - 14461642922*Sqrt[1 + 4*Nf*(43 + Nf)] +
                           132*(-64301178 + 2987909*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3])))/
          (1288408*(1 + 2*Nf)^5*(1 + 4*Nf*(43 + Nf))^(3/2)*(T + 2*Nf*T)) +
          (15*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*T*
           (-768*Nf^8*(-26481 + 13024*Zeta[3]) - (1 + Sqrt[1 + 4*Nf*(43 + Nf)])*
            (-9923 + 39072*Zeta[3]) + 64*Nf^7*(21943081 -
                                               158886*Sqrt[1 + 4*Nf*(43 + Nf)] +
                                               264*(-57325 + 296*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
            (Nf*(5868052378 - 668781856*Sqrt[1 + 4*Nf*(43 + Nf)] +
                 1584*(-255139 + 2881*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]))/2 +
            32*Nf^6*(495448911 - 15110983*Sqrt[1 + 4*Nf*(43 + Nf)] +
                     264*(-3330730 + 44597*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
            4*Nf^3*(116089146193 - 1942556598*Sqrt[1 + 4*Nf*(43 + Nf)] +
                    792*(-19448985 + 1621222*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
            16*Nf^5*(-11137627701 - 105223006*Sqrt[1 + 4*Nf*(43 + Nf)] +
                     264*(-51228767 + 1686563*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
            8*Nf^4*(-3094298463 + 1644570679*Sqrt[1 + 4*Nf*(43 + Nf)] +
                    528*(-21382982 + 1763479*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3]) +
            4*Nf^2*(101735610015 - 14461642922*Sqrt[1 + 4*Nf*(43 + Nf)] +
                    132*(-64301178 + 2987909*Sqrt[1 + 4*Nf*(43 + Nf)])*Zeta[3])))/
          (28344976*(1 + 2*Nf)^5*(1 + 4*Nf*(43 + Nf))^(3/2)*(T + 2*Nf*T)) +
          (Nf*T*(-8485330 + 96183179*Sqrt[1 + 4*Nf*(43 + Nf)] -
                 8*(32840*Nf^5 + 20*Nf^4*(151039 - 821*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                    8*Nf^3*(7232450 + 133509*Sqrt[1 + 4*Nf*(43 + Nf)]) +
                    1844766*Sqrt[1 + 4*Nf*(43 + Nf)]*Zeta[3] +
                    (Nf^2*(35866960 - 21431722*Sqrt[1 + 4*Nf*(43 + Nf)] -
                           4216608*Sqrt[1 + 4*Nf*(43 + Nf)]*Zeta[3]))/4 +
                    (Nf*(500894855 - 15354540*Sqrt[1 + 4*Nf*(43 + Nf)] +
                         6324912*Sqrt[1 + 4*Nf*(43 + Nf)]*Zeta[3]))/2)))/
          (234256*(1 + 2*Nf)^5*Sqrt[1 + 4*Nf*(43 + Nf)]*(T + 2*Nf*T)) +
          (5*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*T*
           (-8485330 + 96183179*Sqrt[1 + 4*Nf*(43 + Nf)] -
            8*(32840*Nf^5 + 20*Nf^4*(151039 - 821*Sqrt[1 + 4*Nf*(43 + Nf)]) +
               8*Nf^3*(7232450 + 133509*Sqrt[1 + 4*Nf*(43 + Nf)]) +
               1844766*Sqrt[1 + 4*Nf*(43 + Nf)]*Zeta[3] +
               (Nf^2*(35866960 - 21431722*Sqrt[1 + 4*Nf*(43 + Nf)] -
                      4216608*Sqrt[1 + 4*Nf*(43 + Nf)]*Zeta[3]))/4 +
               (Nf*(500894855 - 15354540*Sqrt[1 + 4*Nf*(43 + Nf)] +
                    6324912*Sqrt[1 + 4*Nf*(43 + Nf)]*Zeta[3]))/2)))/
          (10307264*(1 + 2*Nf)^5*Sqrt[1 + 4*Nf*(43 + Nf)]*(T + 2*Nf*T)) +
          (65*Nf*T^4*Zeta[5])/(2*(T + 2*Nf*T)^4) + (340*Nf^2*T^4*Zeta[5])/
          (T + 2*Nf*T)^4 + (225*Nf*(1 - 2*Nf + Sqrt[1 + 4*Nf*(43 + Nf)])*T^4*
                            Zeta[5])/(11*(T + 2*Nf*T)^4) -
          (5*(-4608*(1 + Sqrt[1 + 172*Nf + 4*Nf^2])*(-1564531 + (787952*Pi^4)/5 +
                                                     20580384*Zeta[3] - 85726080*Zeta[5]) - 28311552*Nf^12*
              (-65084071 + (3151808*Pi^4)/15 + 42342080*Zeta[3] +
               57150720*Zeta[5]) - 88*Nf^5*(40665219947527838976 -
                                            1469030455155320064*Sqrt[1 + 172*Nf + 4*Nf^2] -
                                            (4059183603103805627*Pi^4)/18 - (367627083270091997*
                                                                             Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/30 +
                                            (11*(430929242349449233 + 15616592079152289*
                                                 Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/18 +
                                            110592*(-273233595996916 + 36034714361643*Sqrt[1 + 172*Nf + 4*Nf^2])*
                                            Zeta[3] + 19166857666396323840*Zeta[5] - 3053792299508121600*
                                            Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) -
              352*Nf^7*(10396167433247809152 - 296969704022500992*
                        Sqrt[1 + 172*Nf + 4*Nf^2] - (3079608965150671283*Pi^4)/90 -
                        (954581652453186373*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/90 +
                        (11*(115473025311568997 + 12478720152160867*
                             Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/18 +
                        110592*(-106346795218658 + 4160783457587*Sqrt[1 + 172*Nf + 4*Nf^2])*
                        Zeta[3] + 19267195744083640320*Zeta[5] - 1696589580168806400*
                        Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) -
              528*Nf^6*(5871066490088934912 - 426805686697785600*
                        Sqrt[1 + 172*Nf + 4*Nf^2] - (440641689111566789*Pi^4)/10 -
                        (303772491447814829*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/45 +
                        (11*(96922044287926011 + 7936134252266614*Sqrt[1 + 172*Nf + 4*Nf^2])*
                         Pi^4)/18 + 36864*(-429793523964546 + 30392994202937*
                                           Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 8241773177680035840*Zeta[5] -
                        1295380388520345600*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) -
              44*Nf^4*(254180355101386445952 - 12551914829215383552*
                       Sqrt[1 + 172*Nf + 4*Nf^2] - (25043098561882263841*Pi^4)/90 -
                       (185797048918182394*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/45 +
                       (11*(494655066884332903 + 9320017016433068*Sqrt[1 + 172*Nf + 4*Nf^2])*
                        Pi^4)/18 + 110592*(-99810753369838 + 40312888902211*
                                           Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 17184955530941890560*
                       Zeta[5] - 589878539701862400*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) -
              704*Nf^8*(65170580538983040 + 21630602921260032*
                        Sqrt[1 + 172*Nf + 4*Nf^2] + (314940462490185257*Pi^4)/18 -
                        (6380841290282272*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/15 +
                        (11*(-7310483192440603 + 93174078486336*Sqrt[1 + 172*Nf + 4*Nf^2])*
                         Pi^4)/18 + 110592*(-9067608224570 + 11054930121*
                                            Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 5142175377753047040*Zeta[5] -
                        132738482168709120*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) +
              18432*Nf^11*(11903706532096 - 49984566528*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           (212568100723*Pi^4)/30 - (14775552*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/
                           5 + (121*(-1986540529 + 8148480*Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/6 +
                           135168*(-54208019 + 240580*Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] -
                           13354749788160*Zeta[5] + 43891752960*Sqrt[1 + 172*Nf + 4*Nf^2]*
                           Zeta[5]) + 50688*Nf^10*(169457073554048 - 1773521849344*
                                                   Sqrt[1 + 172*Nf + 4*Nf^2] - (11115746764771*Pi^4)/30 +
                                                   (19670926649*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/15 +
                                                   (11*(-297031184459 + 3272311778*Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/6 +
                                                   24576*(-3753434912 + 43863079*Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] -
                                                   275907168092160*Zeta[5] + 2084982620160*Sqrt[1 + 172*Nf + 4*Nf^2]*
                                                   Zeta[5]) + (Nf*(-409356806355198720 + 62355940338827520*
                                                                   Sqrt[1 + 172*Nf + 4*Nf^2] + (17429832368139301*Pi^4)/90 +
                                                                   (210981711574601*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/90 -
                                                                   (121*(30491258147945 + 686632611037*Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/
                                                                   18 - 1216512*(-29584798431 + 4153573309*Sqrt[1 + 172*Nf + 4*Nf^2])*
                                                                   Zeta[3] - 11881098486005760*Zeta[5] + 33453277102080*
                                                                   Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]))/2 +
              8448*Nf^9*(12900240154651776 - 304202246675328*
                         Sqrt[1 + 172*Nf + 4*Nf^2] - (9056791070051791*Pi^4)/90 +
                         (9409153316541*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/10 +
                         (11*(-42035122885847 + 1542421521405*Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/
                         18 + 18432*(-207852070531 + 8358473740*Sqrt[1 + 172*Nf + 4*Nf^2])*
                         Zeta[3] - 42074046021427200*Zeta[5] + 580880189767680*
                         Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) -
              11*Nf^2*(5258079858102036480 - 976523187559488768*
                       Sqrt[1 + 172*Nf + 4*Nf^2] - (55264096730824795*Pi^4)/18 -
                       (213322936436049*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/5 +
                       (11*(5308750917104369 + 118701378121950*Sqrt[1 + 172*Nf + 4*Nf^2])*
                        Pi^4)/18 + 110592*(-4436827604214 + 712741541447*
                                           Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 191203627951226880*Zeta[5] + 
                       2592949173534720*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) - 
              66*Nf^3*(66601884413796414336 - 14067517151492624256*
                       Sqrt[1 + 172*Nf + 4*Nf^2] - (821244892661516851*Pi^4)/18 - 
                       (59455277821806361*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/90 + 
                       (11*(78916774620262265 + 1751125032373039*Sqrt[1 + 172*Nf + 4*Nf^2])*
                        Pi^4)/18 + 36864*(-163691791037978 + 31238212479745*
                                          Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 2853666301929062400*Zeta[5] + 
                       49222478025768960*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5])))/
          (8620500860928*(1 + 2*Nf)^7*(1 + 172*Nf + 4*Nf^2)^(5/2)) - 
          (-34560*(1 + Sqrt[1 + 172*Nf + 4*Nf^2])*(-103405 + 156288*Zeta[3]) + 
           1728*Nf^8*(-2723887508480 + 6008164352*Sqrt[1 + 172*Nf + 4*Nf^2] + 
                      (4172558694755*Pi^4)/18 - (12880093655*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/
                      9 + (6655*(-626981021 + 3870802*Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/18 - 
                      180224*(21835530 + 42401*Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3]) - 
           288*Nf^7*(339069712796160 - 5589787173888*Sqrt[1 + 172*Nf + 4*Nf^2] - 
                     (436813438682665*Pi^4)/18 + (57886885280059*Sqrt[1 + 172*Nf + 4*Nf^2]*
                                                  Pi^4)/90 - (1331*(-328184401715 + 8933771461*
                                                                    Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/18 + 
                     2703360*(224939046 + 679559*Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3]) - 
           34560*Nf^9*((2576018731*Pi^4)/18 + 5*(374134272 - (2576018731*Pi^4)/90 + 
                                                 427671552*Zeta[3])) + Nf^2*(205891381123637760 - 
                                                                             573708003376055040*Sqrt[1 + 172*Nf + 4*Nf^2] + (16593004437075*Pi^4)/
                                                                             2 + (8831060366286026*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/45 - 
                                                                             (1331*(112199128425 + 3029140684396*Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/
                                                                             18 + 15814656*(-788928120 + 3906615833*Sqrt[1 + 172*Nf + 4*Nf^2])*
                                                                             Zeta[3] - 27428866375680000*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) + 
           (Nf*(1216244861429760 - 6604192674330624*Sqrt[1 + 172*Nf + 4*Nf^2] + 
                (100701989245*Pi^4)/2 + (103555979221541*Sqrt[1 + 172*Nf + 4*Nf^2]*
                                         Pi^4)/45 - (1331*(680930055 + 35360556982*
                                                           Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/18 + 
                9732096*(-8394330 + 73998191*Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] - 
                313472758579200*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]))/2 + 
           48*Nf^6*(3008757859776000 + 870643067083776*Sqrt[1 + 172*Nf + 4*Nf^2] - 
                    (2002264754653845*Pi^4)/2 - (3347420221795232*
                                                 Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/45 + 
                    (1331*(13538980309455 + 1067456407744*Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/
                    18 + 2027520*(-7935123240 + 79256797*Sqrt[1 + 172*Nf + 4*Nf^2])*
                    Zeta[3] + 52245459763200*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) - 
           4*Nf^4*(-1728494177028572160 + 68435515620956160*
                   Sqrt[1 + 172*Nf + 4*Nf^2] + (5656269182765245*Pi^4)/2 + 
                   (49391304207835249*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/45 - 
                   (1331*(38246748794055 + 14288018721566*Sqrt[1 + 172*Nf + 4*Nf^2])*
                    Pi^4)/18 + 7299072*(14301992900 + 7729084859*
                                        Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 313472758579200*
                   Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) + 
           8*Nf^5*(360171340387338240 - 44973165992674176*
                   Sqrt[1 + 172*Nf + 4*Nf^2] - (12689086316394675*Pi^4)/2 - 
                   (43554382370005672*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4)/45 + 
                   (1331*(85801485234825 + 13267271490224*Sqrt[1 + 172*Nf + 4*Nf^2])*
                    Pi^4)/18 + 14598144*(22201849410 + 2183237747*
                                         Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 13479328618905600*
                   Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]) - 
           18*Nf^3*((-1331*(-464419330545 + 127717215809*Sqrt[1 + 172*Nf + 4*Nf^2])*
                     Pi^4)/18 + (1331*(-464419330545 + 230166990401*
                                       Sqrt[1 + 172*Nf + 4*Nf^2])*Pi^4)/18 + 
                    1081344*(49710847725 + 2746206752*Sqrt[1 + 172*Nf + 4*Nf^2])*Zeta[3] + 
                    1920*(-523019290011620 + 28502191012533*Sqrt[1 + 172*Nf + 4*Nf^2] + 
                          2358302003200*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5])))/
          (783681896448*(1 + 2*Nf)^7*(1 + 172*Nf + 4*Nf^2)^(3/2)))
         );

Print["nuinv loaded."];
 
etaphi = (
          (2*Nf*\[Epsilon])/(1 + 2*Nf) +
          ((5 + 1290*Nf + 73980*Nf^2 + 1720*Nf^3 + 5*Sqrt[1 + 172*Nf + 4*Nf^2] -
            6521*Nf*Sqrt[1 + 172*Nf + 4*Nf^2] + 1560*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2])*
           \[Epsilon]^2)/(484*(1 + 2*Nf)^3*Sqrt[1 + 172*Nf + 4*Nf^2]) +
          (\[Epsilon]^3*(2155 - 7358000*Nf - 1057687660*Nf^2 - 86009800*Nf^3 -
                         128023360*Nf^4 - 1885280*Nf^5 + 2155*Sqrt[1 + 172*Nf + 4*Nf^2] +
                         53465717*Nf*Sqrt[1 + 172*Nf + 4*Nf^2] + 33226378*Nf^2*
                         Sqrt[1 + 172*Nf + 4*Nf^2] + 7728060*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2] +
                         1176896*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2] -
                         5622144*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                         5622144*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] +
                         11244288*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3]))/
          (234256*(1 + 2*Nf)^5*Sqrt[1 + 172*Nf + 4*Nf^2]) +
          (\[Epsilon]^4*(2585125 + 439903378700*Nf + 148937631021150*Nf^2 +
                         13075482250290500*Nf^3 + 5001429910383600*Nf^4 + 2084324886500800*Nf^5 +
                         104470759020000*Nf^6 - 70639523499200*Nf^7 - 3404859385600*Nf^8 -
                         46766784000*Nf^9 + 2585125*Sqrt[1 + 172*Nf + 4*Nf^2] -
                         2388669225380*Nf*Sqrt[1 + 172*Nf + 4*Nf^2] - 415008682997725*Nf^2*
                         Sqrt[1 + 172*Nf + 4*Nf^2] - 712554775313325*Nf^3*
                         Sqrt[1 + 172*Nf + 4*Nf^2] - 198019431773600*Nf^4*
                         Sqrt[1 + 172*Nf + 4*Nf^2] - 260261377272420*Nf^5*
                         Sqrt[1 + 172*Nf + 4*Nf^2] + 30230662051520*Nf^6*
                         Sqrt[1 + 172*Nf + 4*Nf^2] + 1164538994560*Nf^7*
                         Sqrt[1 + 172*Nf + 4*Nf^2] + 7510205440*Nf^8*Sqrt[1 + 172*Nf + 4*Nf^2] -
                         113379904*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 -
                         20068243008*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 -
                         98640516480*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 -
                         118822139392*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 +
                         76191295488*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 +
                         157824826368*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 +
                         3628156928*Nf^7*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 - 3907200*Zeta[3] -
                         29548041600*Nf*Zeta[3] - 9025337692800*Nf^2*Zeta[3] -
                         699928735968000*Nf^3*Zeta[3] - 302058090048000*Nf^4*Zeta[3] +
                         1875612238156800*Nf^5*Zeta[3] - 558632676096000*Nf^6*Zeta[3] -
                         126685670707200*Nf^7*Zeta[3] - 4919108198400*Nf^8*Zeta[3] -
                         53458944000*Nf^9*Zeta[3] - 3907200*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] +
                         260473632320*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] +
                         44691685129520*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                         38666591068160*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                         163238272222080*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] + 
                         184439924866560*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] + 
                         5579678508800*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] - 
                         382727628800*Nf^7*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] - 
                         9552097280*Nf^8*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] - 
                         113379904000*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] - 
                         19841483200000*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] - 
                         58957550080000*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] - 
                         907039232000*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] + 
                         78005373952000*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] + 
                         1814078464000*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]))/
          (566899520*(1 + 2*Nf)^7*(1 + 172*Nf + 4*Nf^2)^(3/2))
);

Print["etaphi loaded."];
 
etapsi = (
          (3*\[Epsilon])/(2*(1 + 2*Nf)) -
          (3*(-215 - 36990*Nf - 2580*Nf^2 - 40*Nf^3 + 2810*Sqrt[1 + 172*Nf + 4*Nf^2] -
              955*Nf*Sqrt[1 + 172*Nf + 4*Nf^2] + 1472*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2])*
           \[Epsilon]^2)/(968*(1 + 2*Nf)^3*Sqrt[1 + 172*Nf + 4*Nf^2]) -
          (3*\[Epsilon]^3*(2149465 + 505999240*Nf + 64148220*Nf^2 + 189001640*Nf^3 +
                           8137280*Nf^4 + 75360*Nf^5 - 24380027*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           18950539*Nf*Sqrt[1 + 172*Nf + 4*Nf^2] - 15606802*Nf^2*
                           Sqrt[1 + 172*Nf + 4*Nf^2] + 4413364*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2] +
                           665088*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2] + 2811072*Sqrt[1 + 172*Nf + 4*Nf^2]*
                           Zeta[3] + 2811072*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                           5622144*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3]))/
          (468512*(1 + 2*Nf)^5*Sqrt[1 + 172*Nf + 4*Nf^2]) +
          (3*\[Epsilon]^4*(137879588425 + 60765486692950*Nf + 6173424433399450*Nf^2 +
                           2793874390704500*Nf^3 + 2875404253461200*Nf^4 - 74183096519200*Nf^5 +
                           122221631863200*Nf^6 + 2793091694400*Nf^7 - 61490323200*Nf^8 -
                           1438348800*Nf^9 - 1072681189705*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           186541171451230*Nf*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           356258580391810*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           196036454404605*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           170730082559380*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           11752673065940*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           4415889299840*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           360004570240*Nf^7*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           6083619840*Nf^8*Sqrt[1 + 172*Nf + 4*Nf^2] -
                           56689952*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 -
                           10034121504*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 -
                           49320258240*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 -
                           59411069696*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 +
                           38095647744*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 +
                           78912413184*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 +
                           1814078464*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2]*Pi^4 - 9626918400*Zeta[3] -
                           3719037379200*Nf*Zeta[3] - 355999171968000*Nf^2*Zeta[3] -
                           190523304153600*Nf^3*Zeta[3] + 859474473369600*Nf^4*Zeta[3] -
                           376062904166400*Nf^5*Zeta[3] - 141360289382400*Nf^6*Zeta[3] -
                           9606139699200*Nf^7*Zeta[3] - 237949747200*Nf^8*Zeta[3] -
                           2000486400*Nf^9*Zeta[3] + 116083050160*Sqrt[1 + 172*Nf + 4*Nf^2]*
                           Zeta[3] + 19830493814560*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                           23295482532080*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] -
                           69345206050560*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] + 
                           110286052736640*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] - 
                           93569034240*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] + 
                           4627889235200*Nf^6*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] + 
                           1711999477760*Nf^7*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] + 
                           37281812480*Nf^8*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[3] - 
                           56689952000*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] - 
                           9920741600000*Nf*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] - 
                           29478775040000*Nf^2*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] - 
                           453519616000*Nf^3*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] + 
                           39002686976000*Nf^4*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5] + 
                           907039232000*Nf^5*Sqrt[1 + 172*Nf + 4*Nf^2]*Zeta[5]))/
          (1133799040*(1 + 2*Nf)^7*(1 + 172*Nf + 4*Nf^2)^(3/2))
);

Print["etapsi loaded."];


==> anc/chiralIsing.m <==
nuinv = (
         2 + ((-3 - 10*Nf - Sqrt[9 + 132*Nf + 4*Nf^2])*\[Epsilon])/(6*(3 + 2*Nf)) +
         ((-513 + 7587*Nf + 666*Nf^2 + 5264*Nf^3 + 96*Nf^4 -
           171*Sqrt[9 + 132*Nf + 4*Nf^2] - 510*Nf*Sqrt[9 + 132*Nf + 4*Nf^2] -
           436*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2] - 48*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2])*
          \[Epsilon]^2)/(108*(3 + 2*Nf)^3*Sqrt[9 + 132*Nf + 4*Nf^2]) +
         (\[Epsilon]^3*(-683073 - 41754204*Nf - 241758756*Nf^2 - 75549240*Nf^3 -
                        194831352*Nf^4 + 167478336*Nf^5 + 44256032*Nf^6 + 1961984*Nf^7 +
                        27648*Nf^8 - 227691*Sqrt[9 + 132*Nf + 4*Nf^2] +
                        703080*Nf*Sqrt[9 + 132*Nf + 4*Nf^2] + 59920128*Nf^2*
                        Sqrt[9 + 132*Nf + 4*Nf^2] + 11297520*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2] -
                        18266784*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2] -
                        11901952*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2] -
                        799552*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2] -
                        13824*Nf^7*Sqrt[9 + 132*Nf + 4*Nf^2] + 1889568*Zeta[3] +
                        30233088*Nf*Zeta[3] + 68444352*Nf^2*Zeta[3] + 498566016*Nf^3*Zeta[3] +
                        743883264*Nf^4*Zeta[3] + 441179136*Nf^5*Zeta[3] +
                        109403136*Nf^6*Zeta[3] + 5363712*Nf^7*Zeta[3] + 73728*Nf^8*Zeta[3] +
                        629856*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] +
                        7348320*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                        34012224*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                        103389696*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                        93809664*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                        31062528*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                        2073600*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                        36864*Nf^7*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3]))/
         (3888*(3 + 2*Nf)^5*(9 + 132*Nf + 4*Nf^2)^(3/2)) +
         \[Epsilon]^4*((187*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^4)/
                       (15552*(3 + 2*Nf)^4) - (Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^2*
                                               (441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])))/(3888*(3 + 2*Nf)^5) -
                       (Nf*(441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                            4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))^2)/
                       (23328*(3 + 2*Nf)^6) - (29*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^2*
                                               (306*(3 + Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                                Nf*(3*(-423 + 515*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                                    2*Nf*(2745 + 86*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                          4*Nf*(155 + 12*Nf - 6*Sqrt[9 + 4*Nf*(33 + Nf)])))))/
                       (10368*(3 + 2*Nf)^5*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                       (Nf*(441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                            4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))*
                        (306*(3 + Sqrt[9 + 4*Nf*(33 + Nf)]) +
                         Nf*(3*(-423 + 515*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                             2*Nf*(2745 + 86*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                   4*Nf*(155 + 12*Nf - 6*Sqrt[9 + 4*Nf*(33 + Nf)])))))/
                       (11664*(3 + 2*Nf)^6*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                       (306*(3 + Sqrt[9 + 4*Nf*(33 + Nf)]) +
                        Nf*(3*(-423 + 515*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                            2*Nf*(2745 + 86*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                  4*Nf*(155 + 12*Nf - 6*Sqrt[9 + 4*Nf*(33 + Nf)]))))^2/
                       (11664*(3 + 2*Nf)^6*(9 + 4*Nf*(33 + Nf))) +
                       ((3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^4*Pi^4)/(38880*(3 + 2*Nf)^4) -
                       (1423*Nf*T^4)/(32*(3*T + 2*Nf*T)^4) - (651*Nf^2*T^4)/
                       (4*(3*T + 2*Nf*T)^4) - (22*Nf^3*T^4)/(3*T + 2*Nf*T)^4 -
                       (7*Nf*Pi^4*T^4)/(10*(3*T + 2*Nf*T)^4) + (3*Nf^2*Pi^4*T^4)/
                       (10*(3*T + 2*Nf*T)^4) - (12989*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*
                                                T^3)/(384*(3 + 2*Nf)*(3*T + 2*Nf*T)^3) +
                       (809*Nf^2*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*T^3)/
                       (48*(3 + 2*Nf)*(3*T + 2*Nf*T)^3) +
                       (2*Nf^3*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*T^3)/
                       (3*(3 + 2*Nf)*(3*T + 2*Nf*T)^3) -
                       (23*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*Pi^4*T^3)/
                       (240*(3 + 2*Nf)*(3*T + 2*Nf*T)^3) -
                       (Nf^2*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*Pi^4*T^3)/
                       (18*(3 + 2*Nf)*(3*T + 2*Nf*T)^3) +
                       (949*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^2*T^2)/
                       (864*(3 + 2*Nf)^2*(3*T + 2*Nf*T)^2) -
                       (11*Nf^2*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^2*T^2)/
                       (54*(3 + 2*Nf)^2*(3*T + 2*Nf*T)^2) +
                       (Nf*(441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                            4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))*T^2)/
                       (2*(3 + 2*Nf)^3*(3*T + 2*Nf*T)^2) -
                       (2*Nf^2*(441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))*T^2)/
                       (9*(3 + 2*Nf)^3*(3*T + 2*Nf*T)^2) -
                       (11*Nf*(306*(3 + Sqrt[9 + 4*Nf*(33 + Nf)]) +
                               Nf*(3*(-423 + 515*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                   2*Nf*(2745 + 86*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                         4*Nf*(155 + 12*Nf - 6*Sqrt[9 + 4*Nf*(33 + Nf)]))))*T^2)/
                       (864*(3 + 2*Nf)^3*Sqrt[9 + 4*Nf*(33 + Nf)]*(3*T + 2*Nf*T)^2) +
                       (Nf^2*(306*(3 + Sqrt[9 + 4*Nf*(33 + Nf)]) +
                              Nf*(3*(-423 + 515*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                  2*Nf*(2745 + 86*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                        4*Nf*(155 + 12*Nf - 6*Sqrt[9 + 4*Nf*(33 + Nf)]))))*T^2)/
                       (36*(3 + 2*Nf)^3*Sqrt[9 + 4*Nf*(33 + Nf)]*(3*T + 2*Nf*T)^2) +
                       (Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^2*Pi^4*T^2)/
                       (360*(3 + 2*Nf)^2*(3*T + 2*Nf*T)^2) +
                       (313*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^3*T)/
                       (10368*(3 + 2*Nf)^3*(3*T + 2*Nf*T)) -
                       (11*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*
                        (441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                         4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))*T)/
                       (5184*(3 + 2*Nf)^4*(3*T + 2*Nf*T)) +
                       (Nf^2*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*
                        (441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                         4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))*T)/
                       (216*(3 + 2*Nf)^4*(3*T + 2*Nf*T)) -
                       (Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*
                        (306*(3 + Sqrt[9 + 4*Nf*(33 + Nf)]) +
                         Nf*(3*(-423 + 515*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                             2*Nf*(2745 + 86*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                   4*Nf*(155 + 12*Nf - 6*Sqrt[9 + 4*Nf*(33 + Nf)]))))*T)/
                       (162*(3 + 2*Nf)^4*Sqrt[9 + 4*Nf*(33 + Nf)]*(3*T + 2*Nf*T)) +
                       ((3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^4*Zeta[3])/(864*(3 + 2*Nf)^4) -
                       (84*Nf*T^4*Zeta[3])/(3*T + 2*Nf*T)^4 + (10*Nf^2*T^4*Zeta[3])/
                       (3*T + 2*Nf*T)^4 + (36*Nf^3*T^4*Zeta[3])/(3*T + 2*Nf*T)^4 +
                       (40*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*T^3*Zeta[3])/
                       (3*(3 + 2*Nf)*(3*T + 2*Nf*T)^3) +
                       (7*Nf^2*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*T^3*Zeta[3])/
                       ((3 + 2*Nf)*(3*T + 2*Nf*T)^3) -
                       (4*Nf^3*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*T^3*Zeta[3])/
                       (3*(3 + 2*Nf)*(3*T + 2*Nf*T)^3) +
                       (5*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^2*T^2*Zeta[3])/
                       (3*(3 + 2*Nf)^2*(3*T + 2*Nf*T)^2) -
                       (Nf^2*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^2*T^2*Zeta[3])/
                       (18*(3 + 2*Nf)^2*(3*T + 2*Nf*T)^2) -
                       (Nf*(441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                            4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))*T^2*Zeta[3])/
                       (6*(3 + 2*Nf)^3*(3*T + 2*Nf*T)^2) -
                       (5*Nf*(306*(3 + Sqrt[9 + 4*Nf*(33 + Nf)]) +
                              Nf*(3*(-423 + 515*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                  2*Nf*(2745 + 86*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                        4*Nf*(155 + 12*Nf - 6*Sqrt[9 + 4*Nf*(33 + Nf)]))))*T^2*Zeta[3])/
                       (36*(3 + 2*Nf)^3*Sqrt[9 + 4*Nf*(33 + Nf)]*(3*T + 2*Nf*T)^2) +
                       (Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])^3*T*Zeta[3])/
                       (108*(3 + 2*Nf)^3*(3*T + 2*Nf*T)) -
                       (5*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*
                        (441 + 66*Sqrt[9 + 4*Nf*(33 + Nf)] +
                         4*Nf*(258 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)]))*T*Zeta[3])/
                       (216*(3 + 2*Nf)^4*(3*T + 2*Nf*T)) +
                       ((3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*(-768*Nf^8*(-131 + 96*Zeta[3]) -
                                                               243*(3 + Sqrt[9 + 4*Nf*(33 + Nf)])*(-709 + 2592*Zeta[3]) +
                                                               64*Nf^7*(92443 - 786*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                                        72*(-1299 + 8*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                                                               32*Nf^6*(2583959 - 66505*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                                        648*(-7346 + 115*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) -
                                                               108*Nf^2*(-202005 - 87664*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                                         972*(2722 + 205*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) -
                                                               81*Nf*(-307719 - 35540*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                                      648*(711 + 209*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                                                               36*Nf^3*(-2441181 + 1708846*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                                        648*(-98997 + 2890*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                                                               24*Nf^4*(-8564517 - 384029*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                                        1296*(-95466 + 3499*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                                                               16*Nf^5*(2343321 - 991610*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                                        648*(-120177 + 4031*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3])))/
                       (11664*(3 + 2*Nf)^6*(9 + 4*Nf*(33 + Nf))^(3/2)) +
                       (Nf*T*(-768*Nf^8*(-131 + 96*Zeta[3]) - 243*(3 + Sqrt[9 + 4*Nf*(33 + Nf)])*
                              (-709 + 2592*Zeta[3]) + 64*Nf^7*(92443 -
                                                               786*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                                               72*(-1299 + 8*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                              32*Nf^6*(2583959 - 66505*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                       648*(-7346 + 115*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) -
                              108*Nf^2*(-202005 - 87664*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                        972*(2722 + 205*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) -
                              81*Nf*(-307719 - 35540*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                     648*(711 + 209*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                              36*Nf^3*(-2441181 + 1708846*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                       648*(-98997 + 2890*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                              24*Nf^4*(-8564517 - 384029*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                       1296*(-95466 + 3499*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3]) +
                              16*Nf^5*(2343321 - 991610*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                       648*(-120177 + 4031*Sqrt[9 + 4*Nf*(33 + Nf)])*Zeta[3])))/
                       (1944*(3 + 2*Nf)^5*(9 + 4*Nf*(33 + Nf))^(3/2)*(3*T + 2*Nf*T)) +
                       (Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*
                        (-404190 + 412749*Sqrt[9 + 4*Nf*(33 + Nf)] -
                         4*(1104*Nf^5 + 8*Nf^4*(8285 - 69*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                            16*Nf^3*(54786 + 199*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                            166212*Sqrt[9 + 4*Nf*(33 + Nf)]*Zeta[3] +
                            27*Nf*(93889 - 9460*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                   9936*Sqrt[9 + 4*Nf*(33 + Nf)]*Zeta[3]) +
                            9*Nf^2*(61*(1848 - 299*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                    11664*Sqrt[9 + 4*Nf*(33 + Nf)]*Zeta[3]))))/
                       (46656*(3 + 2*Nf)^6*Sqrt[9 + 4*Nf*(33 + Nf)]) -
                       (Nf*T*(-404190 + 412749*Sqrt[9 + 4*Nf*(33 + Nf)] -
                              4*(1104*Nf^5 + 8*Nf^4*(8285 - 69*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                 16*Nf^3*(54786 + 199*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                 166212*Sqrt[9 + 4*Nf*(33 + Nf)]*Zeta[3] +
                                 27*Nf*(93889 - 9460*Sqrt[9 + 4*Nf*(33 + Nf)] +
                                        9936*Sqrt[9 + 4*Nf*(33 + Nf)]*Zeta[3]) +
                                 9*Nf^2*(61*(1848 - 299*Sqrt[9 + 4*Nf*(33 + Nf)]) +
                                         11664*Sqrt[9 + 4*Nf*(33 + Nf)]*Zeta[3]))))/
                       (3888*(3 + 2*Nf)^5*Sqrt[9 + 4*Nf*(33 + Nf)]*(3*T + 2*Nf*T)) +
                       (315*Nf*T^4*Zeta[5])/(2*(3*T + 2*Nf*T)^4) + (140*Nf^2*T^4*Zeta[5])/
                       (3*T + 2*Nf*T)^4 + (15*Nf*(3 - 2*Nf + Sqrt[9 + 4*Nf*(33 + Nf)])*T^3*
                                           Zeta[5])/((3 + 2*Nf)*(3*T + 2*Nf*T)^3) -
                       (-6718464*(3 + Sqrt[9 + 132*Nf + 4*Nf^2])*(-10909 + (3888*Pi^4)/5 +
                                                                  137376*Zeta[3] - 466560*Zeta[5]) - 18874368*Nf^12*
                        (-2705 + (64*Pi^4)/5 + 1536*Zeta[3] + 3840*Zeta[5]) -
                        288*Nf^6*(137999645121024 - 5085171607808*Sqrt[9 + 132*Nf + 4*Nf^2] +
                                  (120904336383741*Pi^4)/10 - (4081595247549*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                               Pi^4)/5 + (9*(-1456159796241 + 100256114594*
                                                                             Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 +
                                  1658880*(-357717150 + 13234589*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] +
                                  871214101954560*Zeta[5] - 118418053939200*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                  Zeta[5]) - 432*Nf^5*(180605208003840 - 16822265517824*
                                                       Sqrt[9 + 132*Nf + 4*Nf^2] + (71396224679277*Pi^4)/10 -
                                                       (6913743644601*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/10 +
                                                       (9*(-914269362753 + 94698254653*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 +
                                                       331776*(-1666271604 + 105070675*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] +
                                                       160774575390720*Zeta[5] - 96251979939840*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                       Zeta[5]) - 192*Nf^7*(-32497589729664 + 5472010551424*
                                                                            Sqrt[9 + 132*Nf + 4*Nf^2] + (98410001256153*Pi^4)/10 -
                                                                            (860566455351*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/2 +
                                                                            (63*(-157629984507 + 6652075529*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 +
                                                                            995328*(-276603178 + 3580177*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] +
                                                                            1093843335905280*Zeta[5] - 66260438138880*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                                            Zeta[5]) - 648*Nf^4*(104792676600960 - 11056649578496*
                                                                                                 Sqrt[9 + 132*Nf + 4*Nf^2] + (17820836015283*Pi^4)/10 -
                                                                                                 (1227066605226*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/5 +
                                                                                                 (9*(-239731379295 + 41041548068*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                                                                                 331776*(-604705098 + 56949539*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                                                                                 82252393021440*Zeta[5] - 31730280284160*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                                                                 Zeta[5]) - 128*Nf^8*(-86542957415808 + 4018746950656*
                                                                                                                      Sqrt[9 + 132*Nf + 4*Nf^2] + (7260209339157*Pi^4)/2 - 
                                                                                                                      (445782252492*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/5 + 
                                                                                                                      (621*(-5235085897 + 102229144*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 - 
                                                                                                                      331776*(112990782 + 1691623*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] + 
                                                                                                                      530513088675840*Zeta[5] - 15969579909120*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                                                                                      Zeta[5]) - 972*Nf^3*(14051153549952 - 3362428505984*
                                                                                                                                           Sqrt[9 + 132*Nf + 4*Nf^2] + (187698559635*Pi^4)/2 - 
                                                                                                                                           (233238751389*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/10 + 
                                                                                                                                           (9*(-10473460923 + 7366213681*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                                                                                                                           2985984*(-2598238 + 778713*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                                                                                                                           20258826485760*Zeta[5] - 2616657592320*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                                                                                                           Zeta[5]) - 1458*Nf^2*(581184239616 - 254503698176*
                                                                                                                                                                 Sqrt[9 + 132*Nf + 4*Nf^2] + (4420605213*Pi^4)/2 - 
                                                                                                                                                                 73954035*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 + 
                                                                                                                                                                 (9*(222471819 + 449291318*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                                                                                                                                                 995328*(1042570 + 243677*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                                                                                                                                                 2671977922560*Zeta[5] - 535347118080*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                                                                                                                                 Zeta[5]) - 512*Nf^9*(-4707786995840 + 109149267584*
                                                                                                                                                                                      Sqrt[9 + 132*Nf + 4*Nf^2] + (755419564233*Pi^4)/10 - 
                                                                                                                                                                                      (10322599797*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/10 + 
                                                                                                                                                                                      (27*(-1603156015 + 8266531*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 - 
                                                                                                                                                                                      165888*(-6598699 + 251132*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] + 
                                                                                                                                                                                      14824783503360*Zeta[5] - 257610792960*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                                                                                                                                                      Zeta[5]) - 2187*Nf*(12488825088 - 6080315648*
                                                                                                                                                                                                          Sqrt[9 + 132*Nf + 4*Nf^2] + (1508163921*Pi^4)/10 + 
                                                                                                                                                                                                          (596125863*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/10 + 
                                                                                                                                                                                                          (9*(12867531 + 8672093*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                                                                                                                                                                                          3649536*(17865 + 3847*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                                                                                                                                                                                          150911631360*Zeta[5] - 42540318720*Sqrt[9 + 132*Nf + 4*Nf^2]*
                                                                                                                                                                                                          Zeta[5]) + 12288*Nf^11*(409344256 - 
                                                                                                                                                                                                                                  2077440*Sqrt[9 + 132*Nf + 4*Nf^2] - (3066273*Pi^4)/2 + 
                                                                                                                                                                                                                                  (14592*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/5 + 
                                                                                                                                                                                                                                  (9*(-187687 + 1536*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                                                                                                                                                                                                                  12288*(-17005 + 96*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                                                                                                                                                                                                                  690094080*Zeta[5] + 2949120*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]) + 
                        1024*Nf^10*(169675061888 - 2044732416*Sqrt[9 + 132*Nf + 4*Nf^2] - 
                                    (13072965651*Pi^4)/10 + (43104879*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/5 + 
                                    (27*(883477 + 273998*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                    73728*(-969828 + 13837*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                    365424721920*Zeta[5] + 3556638720*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]))/
                       (71663616*(3 + 2*Nf)^7*(9 + 132*Nf + 4*Nf^2)^(5/2)) - 
                       (-373248*(3 + Sqrt[9 + 132*Nf + 4*Nf^2])*(-7217 + 10368*Zeta[3]) - 
                        1536*Nf^9*(879104 + 1425408*Zeta[3]) + 
                        128*Nf^8*(-675089408 + 19458048*Sqrt[9 + 132*Nf + 4*Nf^2] + 
                                  (66860613*Pi^4)/2 - 256419*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 + 
                                  (27*(-2476319 + 18994*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 - 
                                  147456*(8022 + 185*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3]) - 
                        64*Nf^7*(23484460544 - 1773802496*Sqrt[9 + 132*Nf + 4*Nf^2] - 
                                 (2107997487*Pi^4)/2 + (236028087*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/10 - 
                                 (27*(-78073981 + 1571409*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                 442368*(96702 + 3067*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3]) - 
                        486*Nf^2*(-14294693376 + 3749072128*Sqrt[9 + 132*Nf + 4*Nf^2] + 
                                  (297709803*Pi^4)/2 - (220129254*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/5 + 
                                  (9*(-33078867 + 19161724*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                  774144*(-4776 + 181*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                  13536460800*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]) - 
                        729*Nf*(-493232128 + 74940416*Sqrt[9 + 132*Nf + 4*Nf^2] + 
                                (6216885*Pi^4)/2 - (9393366*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/5 + 
                                (3*(-2072295 + 2314132*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                1327104*(184 + 81*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] - 
                                530841600*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]) + 
                        32*Nf^6*(12113908224 + 35042754560*Sqrt[9 + 132*Nf + 4*Nf^2] - 
                                 (6420091995*Pi^4)/2 - (2397352572*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/5 + 
                                 (135*(47556237 + 4378280*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                 331776*(-366648 + 100369*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] + 
                                 2388787200*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]) + 
                        144*Nf^5*(277429014528 + 19098167680*Sqrt[9 + 132*Nf + 4*Nf^2] - 
                                  (13357850805*Pi^4)/2 - 278548311*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 + 
                                  (3*(4452616935 + 47680058*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                  2654208*(24781 + 12483*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] + 
                                  19641139200*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]) + 
                        216*Nf^4*(218443469824 - 3025281024*Sqrt[9 + 132*Nf + 4*Nf^2] - 
                                  (13124111643*Pi^4)/2 - 127922553*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 - 
                                  (9*(-1458234627 + 33504286*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                  221184*(708012 + 151643*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] + 
                                  49368268800*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]) + 
                        108*Nf^3*(538223820288 - 60888881536*Sqrt[9 + 132*Nf + 4*Nf^2] - 
                                  (12329446833*Pi^4)/2 + (334697895*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4)/2 - 
                                  (9*(-1369938537 + 151319599*Sqrt[9 + 132*Nf + 4*Nf^2])*Pi^4)/2 + 
                                  2654208*(105699 + 14408*Sqrt[9 + 132*Nf + 4*Nf^2])*Zeta[3] + 
                                  130587033600*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]))/
                       (23887872*(3 + 2*Nf)^7*(9 + 132*Nf + 4*Nf^2)^(3/2)))
         );

Print["nuinv loaded."];
 
etaphi = (
          (2*Nf*\[Epsilon])/(3 + 2*Nf) +
          ((27 + 594*Nf + 2916*Nf^2 + 88*Nf^3 + 9*Sqrt[9 + 132*Nf + 4*Nf^2] -
            57*Nf*Sqrt[9 + 132*Nf + 4*Nf^2] + 208*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2])*
           \[Epsilon]^2)/(36*(3 + 2*Nf)^3*Sqrt[9 + 132*Nf + 4*Nf^2]) +
          (\[Epsilon]^3*(8829 - 24192*Nf - 1603476*Nf^2 - 292200*Nf^3 - 300224*Nf^4 -
                         6112*Nf^5 + 2943*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         47385*Nf*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         118926*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         115564*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         17312*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2] - 93312*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*
                         Zeta[3] - 155520*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                         62208*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3]))/
          (1296*(3 + 2*Nf)^5*Sqrt[9 + 132*Nf + 4*Nf^2]) +
          (\[Epsilon]^4*(78917895 + 3511388880*Nf + 67843954890*Nf^2 +
                         567657935460*Nf^3 + 460779194160*Nf^4 + 390134551680*Nf^5 +
                         3785596320*Nf^6 - 14677787840*Nf^7 - 843861760*Nf^8 - 13186560*Nf^9 +
                         26305965*Sqrt[9 + 132*Nf + 4*Nf^2] - 533511360*Nf*
                         Sqrt[9 + 132*Nf + 4*Nf^2] - 17793447795*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         64218742245*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         6381452160*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         26856798300*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         10950860800*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         1108626560*Nf^7*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         24322560*Nf^8*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         11337408*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         200294208*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         541676160*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         587865600*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         291133440*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         57480192*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         1492992*Nf^7*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 - 113374080*Zeta[3] -
                         1738402560*Nf*Zeta[3] + 17547788160*Nf^2*Zeta[3] +
                         295889552640*Nf^3*Zeta[3] + 330330078720*Nf^4*Zeta[3] +
                         92494586880*Nf^5*Zeta[3] - 38014064640*Nf^6*Zeta[3] -
                         26736168960*Nf^7*Zeta[3] - 1478615040*Nf^8*Zeta[3] -
                         21381120*Nf^9*Zeta[3] - 37791360*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                         765275040*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                         665022960*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] +
                         40333178880*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] +
                         70750558080*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         46592547840*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         10406257920*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] - 
                         847964160*Nf^7*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] - 
                         34099200*Nf^8*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         3779136000*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         64245312000*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         137728512000*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         104136192000*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         27620352000*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         746496000*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]))/
          (233280*(3 + 2*Nf)^7*(9 + 132*Nf + 4*Nf^2)^(3/2))
           );

Print["etaphi loaded."];
 
etapsi = (
          \[Epsilon]/(2*(3 + 2*Nf)) +
          ((297 + 4374*Nf + 396*Nf^2 + 8*Nf^3 + 180*Sqrt[9 + 132*Nf + 4*Nf^2] +
            3*Nf*Sqrt[9 + 132*Nf + 4*Nf^2] - 328*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2])*
           \[Epsilon]^2)/(216*(3 + 2*Nf)^3*Sqrt[9 + 132*Nf + 4*Nf^2]) +
          (\[Epsilon]^3*(-68607 - 2099304*Nf - 1629828*Nf^2 - 1505352*Nf^3 -
                         89536*Nf^4 - 1248*Nf^5 + 102519*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         237519*Nf*Sqrt[9 + 132*Nf + 4*Nf^2] +
                         342*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         122020*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         11040*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2] - 139968*Sqrt[9 + 132*Nf + 4*Nf^2]*
                         Zeta[3] - 233280*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                         93312*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3]))/
          (7776*(3 + 2*Nf)^5*Sqrt[9 + 132*Nf + 4*Nf^2]) +
          (\[Epsilon]^4*(1326120255 + 64463698530*Nf + 647700367230*Nf^2 +
                         968001375060*Nf^3 + 679114262160*Nf^4 - 45212122080*Nf^5 +
                         21999556320*Nf^6 - 14246080*Nf^7 - 65980160*Nf^8 - 1359360*Nf^9 -
                         466724025*Sqrt[9 + 132*Nf + 4*Nf^2] - 12065350950*Nf*
                         Sqrt[9 + 132*Nf + 4*Nf^2] - 80850427830*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         67310642925*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         80234304300*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         51426947700*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         9041656000*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         483509120*Nf^7*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         7718400*Nf^8*Sqrt[9 + 132*Nf + 4*Nf^2] -
                         17006112*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         300441312*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         812514240*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         881798400*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         436700160*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         86220288*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 -
                         2239488*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2]*Pi^4 + 1473863040*Zeta[3] +
                         53890479360*Nf*Zeta[3] + 500004887040*Nf^2*Zeta[3] +
                         384329733120*Nf^3*Zeta[3] - 174478510080*Nf^4*Zeta[3] -
                         298180362240*Nf^5*Zeta[3] - 112442204160*Nf^6*Zeta[3] -
                         9269821440*Nf^7*Zeta[3] - 283115520*Nf^8*Zeta[3] - 2949120*Nf^9*Zeta[3] -
                         1478586960*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] -
                         17724147840*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] +
                         69930287280*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] +
                         195963598080*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] +
                         173054102400*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         64626024960*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         10807914240*Nf^6*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         1796843520*Nf^7*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         46264320*Nf^8*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[3] + 
                         5668704000*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         96367968000*Nf*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         206592768000*Nf^2*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         156204288000*Nf^3*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         41430528000*Nf^4*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5] + 
                         1119744000*Nf^5*Sqrt[9 + 132*Nf + 4*Nf^2]*Zeta[5]))/
          (1399680*(3 + 2*Nf)^7*(9 + 132*Nf + 4*Nf^2)^(3/2))
          );

Print["etapsi loaded."];


==> anc/chiralXY.m <==
nuinv = (
         2 + ((-1 - 4*Nf - Sqrt[1 + 38*Nf + Nf^2])*\[Epsilon])/(5*(1 + Nf)) +
         ((-70 + 11732*Nf - 576*Nf^2 + 4646*Nf^3 + 68*Nf^4 -
           70*Sqrt[1 + 38*Nf + Nf^2] - 313*Nf*Sqrt[1 + 38*Nf + Nf^2] -
           104*Nf^2*Sqrt[1 + 38*Nf + Nf^2] - 68*Nf^3*Sqrt[1 + 38*Nf + Nf^2])*
          \[Epsilon]^2)/(1000*(1 + Nf)^3*Sqrt[1 + 38*Nf + Nf^2]) +
         (\[Epsilon]^3*(-3110 - 5288180*Nf - 143886244*Nf^2 + 19571334*Nf^3 -
                        33596360*Nf^4 + 26512940*Nf^5 + 6608270*Nf^6 + 253014*Nf^7 + 3336*Nf^8 -
                        3110*Sqrt[1 + 38*Nf + Nf^2] + 530285*Nf*Sqrt[1 + 38*Nf + Nf^2] +
                        24791041*Nf^2*Sqrt[1 + 38*Nf + Nf^2] +
                        6550930*Nf^3*Sqrt[1 + 38*Nf + Nf^2] + 4181975*Nf^4*
                        Sqrt[1 + 38*Nf + Nf^2] - 2996405*Nf^5*Sqrt[1 + 38*Nf + Nf^2] -
                        208380*Nf^6*Sqrt[1 + 38*Nf + Nf^2] - 3336*Nf^7*Sqrt[1 + 38*Nf + Nf^2] +
                        7680*Zeta[3] - 214320*Nf*Zeta[3] - 19498080*Nf^2*Zeta[3] -
                        9505680*Nf^3*Zeta[3] + 51460800*Nf^4*Zeta[3] + 55174320*Nf^5*Zeta[3] +
                        14101920*Nf^6*Zeta[3] + 625680*Nf^7*Zeta[3] + 7680*Nf^8*Zeta[3] +
                        7680*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] - 60240*Nf*Sqrt[1 + 38*Nf + Nf^2]*
                        Zeta[3] - 14271120*Nf^2*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                        35263200*Nf^3*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                        28456800*Nf^4*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                        7868880*Nf^5*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                        479760*Nf^6*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                        7680*Nf^7*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3]))/
         (100000*(1 + Nf)^5*(1 + 38*Nf + Nf^2)^(3/2)) +
         \[Epsilon]^4*((251*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^4)/(20000*(1 + Nf)^4) -
                       (3*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^2*
                        (-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                         2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)])))/(20000*(1 + Nf)^5) -
                       (657*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^2*
                        (20*(1 + Sqrt[1 + Nf*(38 + Nf)]) +
                         Nf*(-1637 + 483*Sqrt[1 + Nf*(38 + Nf)] +
                             Nf*(191 + 114*Sqrt[1 + Nf*(38 + Nf)] +
                                 6*Nf*(19 + 2*Nf - 2*Sqrt[1 + Nf*(38 + Nf)])))))/
                       (400000*(1 + Nf)^5*Sqrt[1 + Nf*(38 + Nf)]) +
                       (3*Nf*(-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                              2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)]))*
                        (20*(1 + Sqrt[1 + Nf*(38 + Nf)]) +
                         Nf*(-1637 + 483*Sqrt[1 + Nf*(38 + Nf)] +
                             Nf*(191 + 114*Sqrt[1 + Nf*(38 + Nf)] +
                                 6*Nf*(19 + 2*Nf - 2*Sqrt[1 + Nf*(38 + Nf)])))))/
                       (100000*(1 + Nf)^6*Sqrt[1 + Nf*(38 + Nf)]) +
                       (27*(20*(1 + Sqrt[1 + Nf*(38 + Nf)]) +
                            Nf*(-1637 + 483*Sqrt[1 + Nf*(38 + Nf)] +
                                Nf*(191 + 114*Sqrt[1 + Nf*(38 + Nf)] + 6*Nf*(19 + 2*Nf -
                                                                             2*Sqrt[1 + Nf*(38 + Nf)]))))^2)/(1000000*(1 + Nf)^6*
                                                                                                              (1 + Nf*(38 + Nf))) + ((1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^4*Pi^4)/
                       (37500*(1 + Nf)^4) + (27*Nf*T^4)/(32*(T + Nf*T)^4) -
                       (197*Nf^2*T^4)/(24*(T + Nf*T)^4) - (2*Nf^3*T^4)/(T + Nf*T)^4 -
                       (7*Nf*Pi^4*T^4)/(120*(T + Nf*T)^4) + (Nf^2*Pi^4*T^4)/(120*(T + Nf*T)^4) -
                       (11383*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*T^3)/
                       (1920*(1 + Nf)*(T + Nf*T)^3) + (45*Nf^2*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*
                                                       T^3)/(16*(1 + Nf)*(T + Nf*T)^3) +
                       (Nf^3*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*T^3)/(10*(1 + Nf)*(T + Nf*T)^3) -
                       (11*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*Pi^4*T^3)/
                       (1200*(1 + Nf)*(T + Nf*T)^3) - (Nf^2*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*
                                                       Pi^4*T^3)/(150*(1 + Nf)*(T + Nf*T)^3) +
                       (59*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^2*T^2)/
                       (120*(1 + Nf)^2*(T + Nf*T)^2) -
                       (11*Nf^2*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^2*T^2)/
                       (200*(1 + Nf)^2*(T + Nf*T)^2) +
                       (33*Nf*(-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                               2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)]))*T^2)/
                       (400*(1 + Nf)^3*(T + Nf*T)^2) -
                       (9*Nf^2*(-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                                2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)]))*T^2)/
                       (200*(1 + Nf)^3*(T + Nf*T)^2) -
                       (3*Nf*(20*(1 + Sqrt[1 + Nf*(38 + Nf)]) +
                              Nf*(-1637 + 483*Sqrt[1 + Nf*(38 + Nf)] +
                                  Nf*(191 + 114*Sqrt[1 + Nf*(38 + Nf)] +
                                      6*Nf*(19 + 2*Nf - 2*Sqrt[1 + Nf*(38 + Nf)]))))*T^2)/
                       (320*(1 + Nf)^3*Sqrt[1 + Nf*(38 + Nf)]*(T + Nf*T)^2) +
                       (9*Nf^2*(20*(1 + Sqrt[1 + Nf*(38 + Nf)]) +
                                Nf*(-1637 + 483*Sqrt[1 + Nf*(38 + Nf)] +
                                    Nf*(191 + 114*Sqrt[1 + Nf*(38 + Nf)] +
                                        6*Nf*(19 + 2*Nf - 2*Sqrt[1 + Nf*(38 + Nf)]))))*T^2)/
                       (2000*(1 + Nf)^3*Sqrt[1 + Nf*(38 + Nf)]*(T + Nf*T)^2) +
                       (7*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^2*Pi^4*T^2)/
                       (12000*(1 + Nf)^2*(T + Nf*T)^2) +
                       (787*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^3*T)/
                       (48000*(1 + Nf)^3*(T + Nf*T)) - (Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*
                                                        (-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                                                         2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)]))*T)/
                       (320*(1 + Nf)^4*(T + Nf*T)) + (3*Nf^2*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*
                                                      (-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                                                       2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)]))*T)/
                       (2000*(1 + Nf)^4*(T + Nf*T)) - (9*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*
                                                       (20*(1 + Sqrt[1 + Nf*(38 + Nf)]) +
                                                        Nf*(-1637 + 483*Sqrt[1 + Nf*(38 + Nf)] +
                                                            Nf*(191 + 114*Sqrt[1 + Nf*(38 + Nf)] +
                                                                6*Nf*(19 + 2*Nf - 2*Sqrt[1 + Nf*(38 + Nf)]))))*T)/
                       (5000*(1 + Nf)^4*Sqrt[1 + Nf*(38 + Nf)]*(T + Nf*T)) +
                       ((1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^4*Zeta[3])/(800*(1 + Nf)^4) -
                       (17*Nf*T^4*Zeta[3])/(4*(T + Nf*T)^4) - (5*Nf^2*T^4*Zeta[3])/
                       (2*(T + Nf*T)^4) + (3*Nf^3*T^4*Zeta[3])/(T + Nf*T)^4 +
                       (12*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*T^3*Zeta[3])/
                       (5*(1 + Nf)*(T + Nf*T)^3) + (4*Nf^2*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*T^3*
                                                    Zeta[3])/(5*(1 + Nf)*(T + Nf*T)^3) -
                       (Nf^3*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*T^3*Zeta[3])/
                       (5*(1 + Nf)*(T + Nf*T)^3) + (77*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^2*
                                                    T^2*Zeta[3])/(200*(1 + Nf)^2*(T + Nf*T)^2) -
                       (3*Nf^2*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^2*T^2*Zeta[3])/
                       (200*(1 + Nf)^2*(T + Nf*T)^2) -
                       (9*Nf*(-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                              2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)]))*T^2*Zeta[3])/
                       (200*(1 + Nf)^3*(T + Nf*T)^2) -
                       (9*Nf*(20*(1 + Sqrt[1 + Nf*(38 + Nf)]) +
                              Nf*(-1637 + 483*Sqrt[1 + Nf*(38 + Nf)] +
                                  Nf*(191 + 114*Sqrt[1 + Nf*(38 + Nf)] +
                                      6*Nf*(19 + 2*Nf - 2*Sqrt[1 + Nf*(38 + Nf)]))))*T^2*Zeta[3])/
                       (500*(1 + Nf)^3*Sqrt[1 + Nf*(38 + Nf)]*(T + Nf*T)^2) +
                       (Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])^3*T*Zeta[3])/
                       (200*(1 + Nf)^3*(T + Nf*T)) - (3*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*
                                                      (-137 + 38*Sqrt[1 + Nf*(38 + Nf)] +
                                                       2*Nf*(112 - Nf + Sqrt[1 + Nf*(38 + Nf)]))*T*Zeta[3])/
                       (500*(1 + Nf)^4*(T + Nf*T)) + (Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*
                                                      (-362*Nf^5 + Nf^4*(-27302 + 362*Sqrt[1 + Nf*(38 + Nf)]) -
                                                       4*Nf^3*(110628 + 3019*Sqrt[1 + Nf*(38 + Nf)]) +
                                                       Nf^2*(-311912 + 107741*Sqrt[1 + Nf*(38 + Nf)] -
                                                             30000*Sqrt[1 + Nf*(38 + Nf)]*Zeta[3]) -
                                                       5*(6618 - 34007*Sqrt[1 + Nf*(38 + Nf)] + 6000*Sqrt[1 + Nf*(38 + Nf)]*
                                                          Zeta[3]) - 2*Nf*(905611 - 59994*Sqrt[1 + Nf*(38 + Nf)] +
                                                                           30000*Sqrt[1 + Nf*(38 + Nf)]*Zeta[3])))/(200000*(1 + Nf)^6*
                                                                                                                    Sqrt[1 + Nf*(38 + Nf)]) -
                       (-27648*(1 + Sqrt[1 + 38*Nf + Nf^2])*(-1057 + 1536*Zeta[3]) -
                        54*Nf^9*(7008768 + 9535488*Zeta[3]) +
                        27*Nf^8*(-966302720 + 23617536*Sqrt[1 + 38*Nf + Nf^2] +
                                 (1191508825*Pi^4)/18 - (8161475*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/9 +
                                 (25*(-47660353 + 652918*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 -
                                 16384*(93450 + 1961*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]) +
                        27*Nf^7*(-18788782592 + 1458369536*Sqrt[1 + 38*Nf + Nf^2] +
                                 (2188682825*Pi^4)/2 - (1064235275*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 +
                                 (25*(-787925817 + 42569411*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 -
                                 16384*(2028792 + 56791*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]) +
                        Nf*(41050506240 - 99645548544*Sqrt[1 + 38*Nf + Nf^2] -
                            (93336525*Pi^4)/2 + (2617852525*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 -
                            (25*(-33601149 + 104714101*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 -
                            110592*(-24720 + 452359*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]) +
                        3*Nf^6*(70447818240 + 186952660992*Sqrt[1 + 38*Nf + Nf^2] -
                                (83348048575*Pi^4)/2 - (79897093525*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/9 +
                                (25*(30005297487 + 6391767482*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 +
                                110592*(-7708600 + 1111663*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]) -
                        9*Nf^3*(-6864754721280 + 815313717120*Sqrt[1 + 38*Nf + Nf^2] +
                                (56103184325*Pi^4)/6 - (17970674725*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 +
                                (25*(-6732382119 + 718826989*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 +
                                73728*(-11637680 + 2449241*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]) +
                        Nf^5*(15934039870464 - 671328860544*Sqrt[1 + 38*Nf + Nf^2] -
                              (816857315625*Pi^4)/2 - (912595972625*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/
                              18 + (125*(58813726725 + 7300767781*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/
                              18 + 774144*(5718432 + 3617567*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]) +
                        Nf^4*(17787399662592 - 4244303881728*Sqrt[1 + 38*Nf + Nf^2] -
                              (672121887975*Pi^4)/2 - (200541724375*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/9 +
                              (25*(241963879671 + 16043337950*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 +
                              221184*(61006308 + 11824085*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]) +
                        Nf^2*(3059944487424 - 4016351381760*Sqrt[1 + 38*Nf + Nf^2] -
                              (7525292775*Pi^4)/2 + (51965164775*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/9 -
                              (25*(-2709105399 + 4157213182*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 -
                              110592*(-3247368 + 17026931*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3]))/
                       (5529600000*(1 + Nf)^7*(1 + 38*Nf + Nf^2)^(3/2)) +
                       (3*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*(Nf^8*(6422 - 3840*Zeta[3]) -
                                                             10*(1 + Sqrt[1 + Nf*(38 + Nf)])*(-103 + 384*Zeta[3]) +
                                                             5*Nf*(491923 - 92616*Sqrt[1 + Nf*(38 + Nf)] +
                                                                   24*(643 - 1249*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                                                             Nf^2*(66980662 - 18904168*Sqrt[1 + Nf*(38 + Nf)] +
                                                                   120*(61742 - 287*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                                                             Nf^7*(409453 - 6422*Sqrt[1 + Nf*(38 + Nf)] +
                                                                   120*(-2857 + 32*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                                                             5*Nf^6*(1026703 - 57487*Sqrt[1 + Nf*(38 + Nf)] +
                                                                     24*(-78258 + 2249*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                                                             5*Nf^4*(-6872979 + 710195*Sqrt[1 + Nf*(38 + Nf)] +
                                                                     240*(-97542 + 7807*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                                                             Nf^3*(37696743 + 6395810*Sqrt[1 + Nf*(38 + Nf)] +
                                                                   120*(-360143 + 39930*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                                                             5*Nf^5*(-4818009 - 313142*Sqrt[1 + Nf*(38 + Nf)] +
                                                                     24*(-629643 + 41287*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3])))/
                       (500000*(1 + Nf)^6*(1 + Nf*(38 + Nf))^(3/2)) +
                       (Nf*T*(Nf^8*(6422 - 3840*Zeta[3]) - 10*(1 + Sqrt[1 + Nf*(38 + Nf)])*
                              (-103 + 384*Zeta[3]) + 5*Nf*(491923 - 92616*Sqrt[1 + Nf*(38 + Nf)] +
                                                           24*(643 - 1249*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                              Nf^2*(66980662 - 18904168*Sqrt[1 + Nf*(38 + Nf)] +
                                    120*(61742 - 287*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                              Nf^7*(409453 - 6422*Sqrt[1 + Nf*(38 + Nf)] +
                                    120*(-2857 + 32*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) +
                              5*Nf^6*(1026703 - 57487*Sqrt[1 + Nf*(38 + Nf)] + 
                                      24*(-78258 + 2249*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) + 
                              5*Nf^4*(-6872979 + 710195*Sqrt[1 + Nf*(38 + Nf)] + 
                                      240*(-97542 + 7807*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) + 
                              Nf^3*(37696743 + 6395810*Sqrt[1 + Nf*(38 + Nf)] + 
                                    120*(-360143 + 39930*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3]) + 
                              5*Nf^5*(-4818009 - 313142*Sqrt[1 + Nf*(38 + Nf)] + 
                                      24*(-629643 + 41287*Sqrt[1 + Nf*(38 + Nf)])*Zeta[3])))/
                       (50000*(1 + Nf)^5*(1 + Nf*(38 + Nf))^(3/2)*(T + Nf*T)) + 
                       (10*Nf*T^4*Zeta[5])/(T + Nf*T)^4 + (15*Nf^2*T^4*Zeta[5])/(T + Nf*T)^4 + 
                       (2*Nf*(1 - Nf + Sqrt[1 + Nf*(38 + Nf)])*T^3*Zeta[5])/
                       ((1 + Nf)*(T + Nf*T)^3) - 
                       (-69120*(1 + Sqrt[1 + 38*Nf + Nf^2])*(-530 + (128*Pi^4)/3 + 6592*Zeta[3] - 
                                                             24320*Zeta[5]) - 1152*Nf^12*(-1313876 + 5120*Pi^4 + 808320*Zeta[3] + 
                                                                                          1459200*Zeta[5]) - 3*Nf^6*(951215874799104 - 107360331483264*
                                                                                                                     Sqrt[1 + 38*Nf + Nf^2] + 10014350384205*Pi^4 - 
                                                                                                                     (67469856880715*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 + 
                                                                                                                     (5*(-8017590351330 + 8711259203599*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 + 
                                                                                                                     92160*(-26643129999 + 2976666995*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] + 
                                                                                                                     2435950540800000*Zeta[5] - 619855471411200*Sqrt[1 + 38*Nf + Nf^2]*
                                                                                                                     Zeta[5]) - 10*Nf*(140789048256 - 45916547904*Sqrt[1 + 38*Nf + Nf^2] + 
                                                                                                                                       (5134053451*Pi^4)/18 + (115489403*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 + 
                                                                                                                                       ((-5293886539 + 660617605*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 + 
                                                                                                                                       165888*(412915 + 11863*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                                                                                                                       8236892160*Zeta[5] - 8498995200*Sqrt[1 + 38*Nf + Nf^2]*Zeta[5]) + 
                        18*Nf^11*(9140002304 - 84088064*Sqrt[1 + 38*Nf + Nf^2] - 
                                  (102239555*Pi^4)/6 + 41440*Sqrt[1 + 38*Nf + Nf^2]*Pi^4 + 
                                  (5*(-32157017 + 343488*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/6 + 
                                  122880*(-42083 + 421*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                  12563251200*Zeta[5] + 93388800*Sqrt[1 + 38*Nf + Nf^2]*Zeta[5]) + 
                        9*Nf^10*(672642364288 - 15084658176*Sqrt[1 + 38*Nf + Nf^2] - 
                                 (55282852205*Pi^4)/18 + (97515395*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/3 + 
                                 (35*(-653766353 + 21969210*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 + 
                                 983040*(-326052 + 8521*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                 1268071219200*Zeta[5] + 21577728000*Sqrt[1 + 38*Nf + Nf^2]*Zeta[5]) - 
                        5*Nf^2*(16836434747136 - 6990358442112*Sqrt[1 + 38*Nf + Nf^2] + 
                                (755141363873*Pi^4)/18 - (3729452869*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/2 + 
                                ((-823932960929 + 105154042221*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 - 
                                55296*(-163262515 + 543227*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] + 
                                293435965440*Zeta[5] + 120425840640*Sqrt[1 + 38*Nf + Nf^2]*Zeta[5]) + 
                        3*Nf^9*(26834576125824 - 1248820685952*Sqrt[1 + 38*Nf + Nf^2] - 
                                (2869925689415*Pi^4)/9 + (44434628375*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/6 + 
                                (5*(115787878838 + 6076279743*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 + 
                                92160*(-67234639 + 5859136*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                86999965286400*Zeta[5] + 2675143065600*Sqrt[1 + 38*Nf + Nf^2]*
                                Zeta[5]) - 3*Nf^3*(508918129260864 - 225497734510656*
                                                   Sqrt[1 + 38*Nf + Nf^2] + (12672899785645*Pi^4)/9 - 
                                                   (2211334448045*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 + 
                                                   (5*(-5566386191122 + 789323718025*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/18 + 
                                                   92160*(2564633567 + 14693260*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] + 
                                                   33954505113600*Zeta[5] + 14735241216000*Sqrt[1 + 38*Nf + Nf^2]*
                                                   Zeta[5]) + Nf^8*(189517249564992 - 28545346303488*
                                                                    Sqrt[1 + 38*Nf + Nf^2] - (112715778248090*Pi^4)/9 + 
                                                                    (3555782287855*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/6 + 
                                                                    ((170729201972840 - 5575887793050*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/36 + 
                                                                    829440*(433593109 + 399485*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                                                    2510670654259200*Zeta[5] + 138829565952000*Sqrt[1 + 38*Nf + Nf^2]*
                                                                    Zeta[5]) + Nf^4*(-4017959457435072 + 367755938689536*
                                                                                     Sqrt[1 + 38*Nf + Nf^2] - (77104626011530*Pi^4)/9 + 
                                                                                     (57503794501775*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 + 
                                                                                     ((268812491896360 - 104748507746590*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/36 - 
                                                                                     276480*(-6495391869 + 1924273711*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                                                                     829666702540800*Zeta[5] + 387258524467200*Sqrt[1 + 38*Nf + Nf^2]*
                                                                                     Zeta[5]) + Nf^7*(-1185049630337472 + 39817847805120*
                                                                                                      Sqrt[1 + 38*Nf + Nf^2] - (284347400351000*Pi^4)/9 + 
                                                                                                      (94047292885645*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/18 + 
                                                                                                      ((388870258832480 - 109117813880090*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/36 - 
                                                                                                      276480*(-9809730723 + 551091992*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                                                                                      6610459930214400*Zeta[5] + 885691138867200*Sqrt[1 + 38*Nf + Nf^2]*
                                                                                                      Zeta[5]) + Nf^5*(-2995782116510592 + 482378391022464*
                                                                                                                       Sqrt[1 + 38*Nf + Nf^2] - (131340215688580*Pi^4)/9 + 
                                                                                                                       (56557895194105*Sqrt[1 + 38*Nf + Nf^2]*Pi^4)/6 + 
                                                                                                                       ((128472678127120 - 240071611302870*Sqrt[1 + 38*Nf + Nf^2])*Pi^4)/36 - 
                                                                                                                       2488320*(-3010061293 + 482103786*Sqrt[1 + 38*Nf + Nf^2])*Zeta[3] - 
                                                                                                                       3687601688985600*Zeta[5] + 1535650740633600*Sqrt[1 + 38*Nf + Nf^2]*
                                                                                                                       Zeta[5]))/(6912000000*(1 + Nf)^7*(1 + 38*Nf + Nf^2)^(5/2)))

         );

Print["nuinv loaded."];
 
etaphi = (
          (Nf*\[Epsilon])/(1 + Nf) +
          ((2 + 114*Nf + 1446*Nf^2 + 38*Nf^3 + 2*Sqrt[1 + 38*Nf + Nf^2] -
            249*Nf*Sqrt[1 + 38*Nf + Nf^2] + 112*Nf^2*Sqrt[1 + 38*Nf + Nf^2])*
           \[Epsilon]^2)/(200*(1 + Nf)^3*Sqrt[1 + 38*Nf + Nf^2]) +
          ((190 - 24764*Nf - 943374*Nf^2 - 94154*Nf^3 - 118664*Nf^4 - 2034*Nf^5 +
            190*Sqrt[1 + 38*Nf + Nf^2] + 91001*Nf*Sqrt[1 + 38*Nf + Nf^2] +
            35557*Nf^2*Sqrt[1 + 38*Nf + Nf^2] + 35643*Nf^3*Sqrt[1 + 38*Nf + Nf^2] +
            5784*Nf^4*Sqrt[1 + 38*Nf + Nf^2])*\[Epsilon]^3)/
          (20000*(1 + Nf)^5*Sqrt[1 + 38*Nf + Nf^2]) +
          (\[Epsilon]^4*(8456 + 11878040*Nf + 885400604*Nf^2 + 17876965420*Nf^3 +
                         5146817032*Nf^4 + 4610543944*Nf^5 + 61152620*Nf^6 - 146787364*Nf^7 -
                         7549240*Nf^8 - 109512*Nf^9 + 8456*Sqrt[1 + 38*Nf + Nf^2] -
                         28832624*Nf*Sqrt[1 + 38*Nf + Nf^2] - 1162138710*Nf^2*
                         Sqrt[1 + 38*Nf + Nf^2] - 2123212805*Nf^3*Sqrt[1 + 38*Nf + Nf^2] -
                         1228097188*Nf^4*Sqrt[1 + 38*Nf + Nf^2] - 194250249*Nf^5*
                         Sqrt[1 + 38*Nf + Nf^2] + 162285296*Nf^6*Sqrt[1 + 38*Nf + Nf^2] +
                         11393512*Nf^7*Sqrt[1 + 38*Nf + Nf^2] +
                         184512*Nf^8*Sqrt[1 + 38*Nf + Nf^2] - 12288*Zeta[3] + 791040*Nf*Zeta[3] +
                         103915776*Nf^2*Zeta[3] + 2234434560*Nf^3*Zeta[3] +
                         3904403712*Nf^4*Zeta[3] + 1280928768*Nf^5*Zeta[3] -
                         740025600*Nf^6*Zeta[3] - 259685376*Nf^7*Zeta[3] - 11961600*Nf^8*Zeta[3] -
                         148992*Nf^9*Zeta[3] - 12288*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                         14475488*Nf*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                         544861792*Nf^2*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                         470254272*Nf^3*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         756741440*Nf^4*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         810335008*Nf^5*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         106719648*Nf^6*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] - 
                         7269248*Nf^7*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] - 
                         251008*Nf^8*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3]))/
          (1600000*(1 + Nf)^7*(1 + 38*Nf + Nf^2)^(3/2))
           );

Print["etaphi loaded."];
 
etapsi = (
          \[Epsilon]/(2*(1 + Nf)) +
          ((38 + 1446*Nf + 114*Nf^2 + 2*Nf^3 - 162*Sqrt[1 + 38*Nf + Nf^2] +
            49*Nf*Sqrt[1 + 38*Nf + Nf^2] - 152*Nf^2*Sqrt[1 + 38*Nf + Nf^2])*
           \[Epsilon]^2)/(400*(1 + Nf)^3*Sqrt[1 + 38*Nf + Nf^2]) +
          ((-15770 - 879136*Nf - 272006*Nf^2 - 367706*Nf^3 - 18376*Nf^4 - 206*Nf^5 +
            79230*Sqrt[1 + 38*Nf + Nf^2] + 76119*Nf*Sqrt[1 + 38*Nf + Nf^2] +
            54383*Nf^2*Sqrt[1 + 38*Nf + Nf^2] - 31163*Nf^3*Sqrt[1 + 38*Nf + Nf^2] -
            3544*Nf^4*Sqrt[1 + 38*Nf + Nf^2])*\[Epsilon]^3)/
          (40000*(1 + Nf)^5*Sqrt[1 + 38*Nf + Nf^2]) +
          (\[Epsilon]^4*(6805144 + 697053992*Nf + 16093749428*Nf^2 + 8780777908*Nf^3 +
                         9161516536*Nf^4 - 155475464*Nf^5 + 334407908*Nf^6 + 7160132*Nf^7 -
                         308488*Nf^8 - 7096*Nf^9 - 23319856*Sqrt[1 + 38*Nf + Nf^2] -
                         946268744*Nf*Sqrt[1 + 38*Nf + Nf^2] - 2350737266*Nf^2*
                         Sqrt[1 + 38*Nf + Nf^2] - 1711308563*Nf^3*Sqrt[1 + 38*Nf + Nf^2] -
                         591487372*Nf^4*Sqrt[1 + 38*Nf + Nf^2] - 263009191*Nf^5*
                         Sqrt[1 + 38*Nf + Nf^2] - 66269968*Nf^6*Sqrt[1 + 38*Nf + Nf^2] -
                         4151336*Nf^7*Sqrt[1 + 38*Nf + Nf^2] - 67904*Nf^8*Sqrt[1 + 38*Nf + Nf^2] +
                         1099008*Zeta[3] + 97958400*Nf*Zeta[3] + 2230842624*Nf^2*Zeta[3] +
                         3649574400*Nf^3*Zeta[3] + 441216768*Nf^4*Zeta[3] -
                         1671756288*Nf^5*Zeta[3] - 644317440*Nf^6*Zeta[3] -
                         48244224*Nf^7*Zeta[3] - 1320960*Nf^8*Zeta[3] - 12288*Nf^9*Zeta[3] -
                         14500992*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                         563822752*Nf*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] -
                         477503648*Nf^2*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] +
                         881740992*Nf^3*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         1056362560*Nf^4*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         306258272*Nf^5*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         76893792*Nf^6*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         17487488*Nf^7*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3] + 
                         412288*Nf^8*Sqrt[1 + 38*Nf + Nf^2]*Zeta[3]))/
          (3200000*(1 + Nf)^7*(1 + 38*Nf + Nf^2)^(3/2))
            );

Print["etapsi loaded."];

